Ranking Warnings of Static Analysis Tools Using Representation Learning

Static analysis tools are frequently used to detect potential vulnerabilities in software systems. However, an inevitable problem of these tools is their large number of warnings with a high false positive rate, which consumes time and effort for investigating. In this paper, we present DeFP, a novel method for ranking static analysis warnings. Based on the intuition that warnings which have similar contexts tend to have similar labels (true positive or false positive), DeFP is built with two BiLSTM models to capture the patterns associated with the contexts of labeled warnings. After that, for a set of new warnings, DeFP can calculate and rank them according to their likelihoods to be true positives (i.e., actual vulnerabilities). Our experimental results on a dataset of 10 real-world projects show that using DeFP, by investigating only 60% of the warnings, developers can find +90% of actual vulnerabilities. Moreover, DeFP improves the state-of-the-art approach 30% in both Precision and Recall.

==> images/example.m <==
static void aoc_s_event(const struct ast_aoc_decoded *decoded, struct ast_str **msg){
const char *rate_str;
char prefix[32];
int i;
for(i = 0; i < decoded->aoc_s_count; ++i){
   snprintf(prefix, sizeof(prefix), "R(%d)", i);
   if(decoded->aoc_s_entries[i].charged_item == AST_AOC_CHARGED_ITEM_NA){
      continue;
   }
   rate_str = aoc_rate_type_str(              decoded->aoc_s_entries[i].rate_type);
   switch(decoded->aoc_s_entries[i].rate_type){
     case AST_AOC_RATE_TYPE_DURATION:
		strcat(prefix, "/");
		strcat(prefix, rate_str);
		//...
		break;
	 //...
	 default:
		break;
   }
}


==> images/example2.m <==
static const char *aoc_rate_type_str(enum ast_aoc_s_rate_type value){
	const char *str;
	switch (value) {
	default:
	case AST_AOC_RATE_TYPE_DURATION:
		str = "Duration";
		break;
    //...
	}
	return str;
}


==> images/example2_backup.m <==
static const char *aoc_rate_type_str(enum ast_aoc_s_rate_type value){
	const char *str;
	switch (value) {
	default:
	case AST_AOC_RATE_TYPE_DURATION:
		str = "Duration";
		break;
	case AST_AOC_RATE_TYPE_FLAT:
		str = "Flat";
		break;
    //...
	}
	return str;
}


==> images/example_backup.m <==
const char *rate_str;
char prefix[32];
int i;
for(i = 0; i < decoded->aoc_s_count; ++i){
   snprintf(prefix, sizeof(prefix), "R(%d)", i);
   rate_str = aoc_rate_type_str(              decoded->aoc_s_entries[idx].rate_type);
   switch(decoded->aoc_s_entries[idx].rate_type){
      case AST_AOC_RATE_TYPE_DURATION:
		strcat(prefix, "/");
		strcat(prefix, rate_str);
		//...
		break;
	case AST_AOC_RATE_TYPE_FLAT:
		strcat(prefix, "/");
		strcat(prefix, rate_str);
		//...
		break
	//...
	default:
		break;
	}
}


==> images/identifier_obfuscation_example.m <==
// The slice before obfuscation:
static void aoc_s_event(const struct ast_aoc_decoded *decoded, struct ast_str **msg)
char prefix[32];
for (idx = 0; idx < decoded->aoc_s_count; ++idx) {
if (decoded->aoc_s_entries[idx].charged_item == AST_AOC_CHARGED_ITEM_NA) {
rate_str = aoc_rate_type_str( decoded->aoc_s_entries[idx].rate_type);
switch (decoded->aoc_s_entries[idx].rate_type) {
strcat(prefix, rate_str);


// The slice after obfuscation:
static void FUNC1 ( const struct VAR1 VAR2 , struct VAR3 __x_LONG_OP_3__ VAR4 ) 
char VAR5 [ NUMBER_LIT ] ; 
for ( VAR6 = NUMBER_LIT ; VAR6 < VAR7 __x_LONG_OP_0__ VAR8 ; __x_LONG_OP_1__ VAR6 ) { 
if ( VAR7 __x_LONG_OP_0__ VAR9 [ VAR6 ] VAR10 __x_LONG_OP_9__ VAR11 ) { 
VAR12 = FUNC2 ( VAR7 __x_LONG_OP_0__ VAR9 [ VAR6 ] VAR13 ) ;
switch ( VAR7 __x_LONG_OP_0__ VAR9 [ VAR6 ] VAR13 ) { 
strcat ( VAR5 , VAR12 ) ; 
